Electroweak prodution of top-quark pairs in e+e- annihilation at NNLO in QCD: the vector contributions

We report on a calculation of the vector current contributions to the electroweak production of top quark pairs in $e^+e^-$ annihilation at next-to-next-to-leading order in Quantum Chromodynamics. Our setup is fully differential and can be used to calculate any infrared-safe observable. The real emission contributions are handled by a next-to-next-to-leading order generalization of the phase-space slicing method. We demonstrate the power of our technique by considering its application to various inclusive and exclusive observables.

==> WilsonCoeff_C1.m <==
(*#########################
#
# "Electroweak prodution of top-quark pairs in $e^+e^-$ annihilation at NNLO in QCD: the vector contributions"
#
#Jun Gao and Hua Xing Zhu, 20.8.2014
#
#MATHEMATICA file for the first Wilson coefficient through to NNLO,
#see Eq.(8) of the paper. Results are derived from Bernreuther et.al, 
#hep-ph/0406046.
#
#as = alpha_s/(4*Pi)
#im denotes the imaginary unit
#LH = Log[mt^2/mu^2]
#HPL[{w},x] is the harmonic polylogarithm. w is the weight vector
#
###########################*)

1 + as*CF*((-12 + 6*LH + 9*im*Pi - 6*im*LH*Pi - 4*Pi^2)/3 - 
   (2*(-3*im*Pi + 3*im*LH*Pi + 2*Pi^2))/(3*(-1 + x)) + 
   (2*(-6*im*Pi + 3*im*LH*Pi + 2*Pi^2))/(3*(1 + x)) + 
   (3 - 2*LH + 2*im*Pi - (2*(-1 + LH - im*Pi))/(-1 + x) + 
     (2*(-2 + LH - im*Pi))/(1 + x))*HPL[{0}, x] + 
   (4*im*Pi + (4*im*Pi)/(-1 + x) - (4*im*Pi)/(1 + x))*HPL[{1}, x] + 
   (2 + 2/(-1 + x) - 2/(1 + x))*HPL[{0, 0}, x] + (4 + 4/(-1 + x) - 4/(1 + x))*
    HPL[{1, 0}, x]) + 
 as^2*(CF^2*((-48*im*Pi - (384*im*Pi)/(-1 + x)^5 - (960*im*Pi)/(-1 + x)^4 - 
       (704*im*Pi)/(-1 + x)^3 - (112*im*Pi)/(-1 + x)^2 - 
       (32*im*Pi)/(-1 + x) - (16*im*Pi)/(1 + x)^2 + (32*im*Pi)/(1 + x))*
      HPL[{-3}, x] + (8*(5*im - Pi)*Pi - (720*Pi^2)/(-1 + x)^5 + 
       (24*(16*im - 75*Pi)*Pi)/(-1 + x)^4 + (8*(96*im - 175*Pi)*Pi)/
        (-1 + x)^3 + (4*(116*im - 75*Pi)*Pi)/(-1 + x)^2 + 
       (10*(8*im - Pi)*Pi)/(-1 + x) + (32*im*Pi)/(1 + x)^2 - 
       (2*Pi*(16*im + 7*Pi))/(1 + x))*HPL[{-2}, x] + 
     ((-2*Pi*(-183*im - 12*im*LH + 18*Pi - 12*LH*Pi + 8*im*Pi^2))/3 - 
       (624*Pi^2)/(-1 + x)^4 + (96*(8*im - 13*Pi)*Pi)/(-1 + x)^3 - 
       (8*(-432*im*Pi + 267*Pi^2 - 3*LH*Pi^2 + 2*im*Pi^3))/(3*(-1 + x)^2) - 
       (4*(-351*im*Pi - 6*im*LH*Pi + 66*Pi^2 - 6*LH*Pi^2 + 4*im*Pi^3))/
        (3*(-1 + x)) - (8*(6*Pi^2 - 3*LH*Pi^2 + 2*im*Pi^3))/(3*(1 + x)^2) + 
       (8*(-60*im*Pi - 3*im*LH*Pi + 6*Pi^2 - 3*LH*Pi^2 + 2*im*Pi^3))/
        (3*(1 + x)))*HPL[{1}, x] + (-4*Pi*(17*im + 2*im*LH + 2*Pi) + 
       (624*Pi^2)/(-1 + x)^5 - (24*(64*im - 65*Pi)*Pi)/(-1 + x)^4 - 
       (4*(768*im - 319*Pi)*Pi)/(-1 + x)^3 - 
       (2*(888*im*Pi + 4*im*LH*Pi - 173*Pi^2))/(-1 + x)^2 + 
       (-240*im*Pi - 8*im*LH*Pi + 15*Pi^2)/(-1 + x) - 
       (8*(2*im*Pi + im*LH*Pi + Pi^2))/(1 + x)^2 + 
       (16*im*Pi + 8*im*LH*Pi + 17*Pi^2)/(1 + x))*HPL[{2}, x] + 
     (72*im*Pi + (1536*im*Pi)/(-1 + x)^5 + (3840*im*Pi)/(-1 + x)^4 + 
       (2984*im*Pi)/(-1 + x)^3 + (660*im*Pi)/(-1 + x)^2 + 
       (74*im*Pi)/(-1 + x) + (24*im*Pi)/(1 + x)^2 - (26*im*Pi)/(1 + x))*
      HPL[{3}, x] + (-48 - 384/(-1 + x)^5 - 960/(-1 + x)^4 - 704/(-1 + x)^3 - 
       112/(-1 + x)^2 - 32/(-1 + x) - 16/(1 + x)^2 + 32/(1 + x))*
      HPL[{-3, 0}, x] + (8*(5 + 2*im*Pi) + (1440*im*Pi)/(-1 + x)^5 + 
       (48*(8 + 75*im*Pi))/(-1 + x)^4 + (16*(48 + 175*im*Pi))/(-1 + x)^3 + 
       (8*(58 + 75*im*Pi))/(-1 + x)^2 + (20*(4 + im*Pi))/(-1 + x) + 
       32/(1 + x)^2 + (4*(-8 + 7*im*Pi))/(1 + x))*HPL[{-2, 0}, x] + 
     (32*im*Pi + (32*im*Pi)/(-1 + x)^2 + (32*im*Pi)/(-1 + x) + 
       (32*im*Pi)/(1 + x)^2 - (32*im*Pi)/(1 + x))*HPL[{-1, -2}, x] + 
     ((-8*(24 + 24*im*Pi - 5*Pi^2))/3 + (192*Pi^2)/(-1 + x)^5 - 
       (480*(3*im - Pi)*Pi)/(-1 + x)^4 - (32*(6 + 90*im*Pi - 13*Pi^2))/
        (-1 + x)^3 + (8*(-108 - 591*im*Pi + 59*Pi^2))/(3*(-1 + x)^2) + 
       (8*(-60 - 51*im*Pi + 10*Pi^2))/(3*(-1 + x)) + 
       (40*Pi^2)/(3*(1 + x)^2) - (16*(-2 + Pi)*(2 + Pi))/(1 + x))*
      HPL[{-1, 0}, x] + (-32*im*Pi - (32*im*Pi)/(-1 + x)^2 - 
       (32*im*Pi)/(-1 + x) - (32*im*Pi)/(1 + x)^2 + (32*im*Pi)/(1 + x))*
      HPL[{-1, 2}, x] + (203 - 8*LH + 4*LH^2 - 54*im*Pi - 12*im*LH*Pi - 
       36*Pi^2 + (16*Pi*(15*im + 2*Pi))/(-1 + x)^5 + 
       (16*(48 + 54*im*Pi + 5*Pi^2))/(-1 + x)^4 + 
       (2*(3024 + 1536*im*Pi + 115*Pi^2))/(3*(-1 + x)^3) + 
       (5496 - 24*LH + 12*LH^2 + 1032*im*Pi - 36*im*LH*Pi + 41*Pi^2)/
        (3*(-1 + x)^2) + (1316 - 8*LH + 8*LH^2 - 300*im*Pi - 24*im*LH*Pi - 
         59*Pi^2)/(2*(-1 + x)) - (4*(-24 + 12*LH - 3*LH^2 + 6*im*Pi + 
          9*im*LH*Pi + 16*Pi^2))/(3*(1 + x)^2) + 
       (-864 + 72*LH - 24*LH^2 - 84*im*Pi + 72*im*LH*Pi + 217*Pi^2)/
        (6*(1 + x)))*HPL[{0, 0}, x] + 
     ((-2*(-183 - 12*LH - 12*im*Pi + 24*im*LH*Pi + 20*Pi^2))/3 + 
       (1008*im*Pi)/(-1 + x)^4 + (96*(8 + 21*im*Pi))/(-1 + x)^3 - 
       (8*(-432 - 399*im*Pi + 6*im*LH*Pi + 5*Pi^2))/(3*(-1 + x)^2) - 
       (4*(-351 - 6*LH - 42*im*Pi + 12*im*LH*Pi + 10*Pi^2))/(3*(-1 + x)) - 
       (8*(-12*im*Pi + 6*im*LH*Pi + 5*Pi^2))/(3*(1 + x)^2) + 
       (8*(-60 - 3*LH - 12*im*Pi + 6*im*LH*Pi + 5*Pi^2))/(3*(1 + x)))*
      HPL[{1, 0}, x] + (-16*Pi^2 - (16*Pi^2)/(-1 + x)^2 - 
       (16*Pi^2)/(-1 + x) - (16*Pi^2)/(1 + x)^2 + (16*Pi^2)/(1 + x))*
      HPL[{1, 1}, x] + (16*im*Pi + (16*im*Pi)/(-1 + x)^2 + 
       (16*im*Pi)/(-1 + x) + (16*im*Pi)/(1 + x)^2 - (16*im*Pi)/(1 + x))*
      HPL[{1, 2}, x] + (-4*(17 + 2*LH - 8*im*Pi) - (1008*im*Pi)/(-1 + x)^5 - 
       (24*(64 + 105*im*Pi))/(-1 + x)^4 - (4*(768 + 517*im*Pi))/(-1 + x)^3 - 
       (2*(888 + 4*LH + 283*im*Pi))/(-1 + x)^2 + (-240 - 8*LH - 5*im*Pi)/
        (-1 + x) + (8*(-2 - LH + 2*im*Pi))/(1 + x)^2 + 
       (16 + 8*LH - 43*im*Pi)/(1 + x))*HPL[{2, 0}, x] + 
     (72 + 1536/(-1 + x)^5 + 3840/(-1 + x)^4 + 2984/(-1 + x)^3 + 
       660/(-1 + x)^2 + 74/(-1 + x) + 24/(1 + x)^2 - 26/(1 + x))*
      HPL[{3, 0}, x] + (16 + 1440/(-1 + x)^5 + 3600/(-1 + x)^4 + 
       2800/(-1 + x)^3 + 600/(-1 + x)^2 + 20/(-1 + x) + 28/(1 + x))*
      HPL[{-2, 0, 0}, x] + (32 + 32/(-1 + x)^2 + 32/(-1 + x) + 32/(1 + x)^2 - 
       32/(1 + x))*HPL[{-1, -2, 0}, x] + 
     (-32*(2 + im*Pi) - (576*im*Pi)/(-1 + x)^5 - (1440*(1 + im*Pi))/
        (-1 + x)^4 - (96*(30 + 13*im*Pi))/(-1 + x)^3 - 
       (8*(197 + 58*im*Pi))/(-1 + x)^2 - (8*(17 + 9*im*Pi))/(-1 + x) - 
       (32*im*Pi)/(1 + x)^2 + (40*im*Pi)/(1 + x))*HPL[{-1, 0, 0}, x] + 
     (-32 - 32/(-1 + x)^2 - 32/(-1 + x) - 32/(1 + x)^2 + 32/(1 + x))*
      HPL[{-1, 2, 0}, x] + (-2*(27 + 6*LH - 46*im*Pi) + 
       (24*(10 + im*Pi))/(-1 + x)^5 + (12*(72 + 5*im*Pi))/(-1 + x)^4 + 
       (2*(512 + 17*im*Pi))/(-1 + x)^3 + (344 - 12*LH + 43*im*Pi)/
        (-1 + x)^2 + (-300 - 24*LH + 169*im*Pi)/(2*(-1 + x)) - 
       (4*(2 + 3*LH - 13*im*Pi))/(1 + x)^2 + (-28 + 24*LH - 185*im*Pi)/
        (2*(1 + x)))*HPL[{0, 0, 0}, x] + 
     (-8*(-1 + 2*LH - 3*im*Pi) + 1008/(-1 + x)^4 + 2016/(-1 + x)^3 + 
       (8*(133 - 2*LH + 3*im*Pi))/(-1 + x)^2 + (8*(7 - 2*LH + 3*im*Pi))/
        (-1 + x) + (8*(4 - 2*LH + 3*im*Pi))/(1 + x)^2 + 
       (8*(-4 + 2*LH - 3*im*Pi))/(1 + x))*HPL[{1, 0, 0}, x] + 
     (32*im*Pi + (32*im*Pi)/(-1 + x)^2 + (32*im*Pi)/(-1 + x) + 
       (32*im*Pi)/(1 + x)^2 - (32*im*Pi)/(1 + x))*HPL[{1, 1, 0}, x] + 
     (16 + 16/(-1 + x)^2 + 16/(-1 + x) + 16/(1 + x)^2 - 16/(1 + x))*
      HPL[{1, 2, 0}, x] + (32 - 1008/(-1 + x)^5 - 2520/(-1 + x)^4 - 
       2068/(-1 + x)^3 - 566/(-1 + x)^2 - 5/(-1 + x) + 16/(1 + x)^2 - 
       43/(1 + x))*HPL[{2, 0, 0}, x] + 
     (-32 - 576/(-1 + x)^5 - 1440/(-1 + x)^4 - 1248/(-1 + x)^3 - 
       464/(-1 + x)^2 - 72/(-1 + x) - 32/(1 + x)^2 + 40/(1 + x))*
      HPL[{-1, 0, 0, 0}, x] + (92 + 24/(-1 + x)^5 + 60/(-1 + x)^4 + 
       34/(-1 + x)^3 + 43/(-1 + x)^2 + 169/(2*(-1 + x)) + 52/(1 + x)^2 - 
       185/(2*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
     (24 + 24/(-1 + x)^2 + 24/(-1 + x) + 24/(1 + x)^2 - 24/(1 + x))*
      HPL[{1, 0, 0, 0}, x] + (32 + 32/(-1 + x)^2 + 32/(-1 + x) + 
       32/(1 + x)^2 - 32/(1 + x))*HPL[{1, 1, 0, 0}, x] + 
     HPL[{-1}, x]*((720*Pi^2)/(-1 + x)^4 + (96*Pi*(-2*im + 15*Pi))/
        (-1 + x)^3 + (4*(-120*im*Pi + 51*Pi^2 + 2*im*Pi^3 - 12*Zeta[3]))/
        (3*(-1 + x)) + (4*(-216*im*Pi + 591*Pi^2 + 2*im*Pi^3 - 12*Zeta[3]))/
        (3*(-1 + x)^2) + (8*(im*Pi^3 - 6*Zeta[3]))/(3*(1 + x)^2) - 
       (8*(-24*im*Pi + im*Pi^3 - 6*Zeta[3]))/(3*(1 + x)) + 
       (8*(-24*im*Pi + 12*Pi^2 + im*Pi^3 - 6*Zeta[3]))/3) - 
     (2*Pi*(Pi^3 + 336*im*Zeta[3]))/(-1 + x)^5 + 
     (-20400*Pi^2 - 1200*im*Pi^3 - 109*Pi^4 + 20160*Zeta[3] - 
       21840*im*Pi*Zeta[3])/(15*(-1 + x)^3) + 
     (-20088*Pi^2 + 72*LH*Pi^2 - 36*LH^2*Pi^2 - 948*im*Pi^3 + 48*im*LH*Pi^3 - 
       97*Pi^4 - 864*Pi^2*Log[2] + 13680*Zeta[3] - 8928*im*Pi*Zeta[3])/
      (18*(-1 + x)^2) + (1080*im*Pi - 2880*im*LH*Pi + 720*im*LH^2*Pi + 
       13440*Pi^2 - 960*LH*Pi^2 + 360*LH^2*Pi^2 + 480*im*Pi^3 - 
       480*im*LH*Pi^3 - 91*Pi^4 + 2880*Zeta[3] - 6480*im*Pi*Zeta[3])/
      (180*(1 + x)) + (-544*Pi^2 - 40*im*Pi^3 - 5*Pi^4 + 672*Zeta[3] - 
       1680*im*Pi*Zeta[3])/(-1 + x)^4 + (-900*im*Pi + 720*im*LH*Pi - 
       240*im*LH^2*Pi - 20000*Pi^2 + 80*LH*Pi^2 - 120*LH^2*Pi^2 - 
       760*im*Pi^3 + 160*im*LH*Pi^3 - 27*Pi^4 - 2880*Pi^2*Log[2] + 
       5280*Zeta[3] - 720*im*Pi*Zeta[3])/(60*(-1 + x)) + 
     (-720*Pi^2 + 360*LH*Pi^2 - 90*LH^2*Pi^2 - 120*im*Pi^3 + 120*im*LH*Pi^3 + 
       23*Pi^4 - 720*Zeta[3] + 360*im*Pi*Zeta[3])/(45*(1 + x)^2) + 
     (2700 - 720*LH + 180*LH^2 - 945*im*Pi + 1260*im*LH*Pi - 360*im*LH^2*Pi - 
       8400*Pi^2 + 300*LH*Pi^2 - 180*LH^2*Pi^2 - 180*im*Pi^3 + 
       240*im*LH*Pi^3 + 76*Pi^4 - 720*Pi^2*Log[2] - 3240*Zeta[3] + 
       3600*im*Pi*Zeta[3])/90 + HPL[{0}, x]*
      ((2*(2748*im*Pi - 12*im*LH*Pi + 6*im*LH^2*Pi - 251*Pi^2 + 10*LH*Pi^2 + 
          42*im*Pi^3 - 744*Zeta[3]))/(3*(-1 + x)^2) + 
       (8*(756*im*Pi - 158*Pi^2 + 33*im*Pi^3 - 546*Zeta[3]))/(3*(-1 + x)^3) + 
       (4*(192*im*Pi - 82*Pi^2 + 25*im*Pi^3 - 420*Zeta[3]))/(-1 + x)^4 + 
       (8*(-10*Pi^2 + 5*im*Pi^3 - 84*Zeta[3]))/(-1 + x)^5 + 
       (2*(9 - 24*LH + 6*LH^2 - 216*im*Pi + 18*im*LH*Pi - 6*im*LH^2*Pi + 
          11*Pi^2 - 10*LH*Pi^2 + 8*im*Pi^3 - 54*Zeta[3]))/(3*(1 + x)) + 
       (-45 + 36*LH - 12*LH^2 + 1974*im*Pi - 12*im*LH*Pi + 12*im*LH^2*Pi + 
         112*Pi^2 + 20*LH*Pi^2 - 4*im*Pi^3 - 36*Zeta[3])/(3*(-1 + x)) - 
       (4*(-24*im*Pi + 12*im*LH*Pi - 3*im*LH^2*Pi - 5*LH*Pi^2 + 3*im*Pi^3 - 
          6*Zeta[3]))/(3*(1 + x)^2) + (-63 + 84*LH - 24*LH^2 + 1218*im*Pi - 
         48*im*LH*Pi + 24*im*LH^2*Pi + 96*Pi^2 + 40*LH*Pi^2 - 32*im*Pi^3 + 
         240*Zeta[3])/6)) + 
   CF*(Nh*TR*((-2*(-766 + 265*im*Pi + 66*Pi^2))/27 + (32*Pi^2)/(-1 + x)^4 - 
       (16*(89*im*Pi - 36*Pi^2))/(9*(-1 + x)^3) - 
       (8*(-98 + 267*im*Pi - 33*Pi^2))/(9*(-1 + x)^2) - 
       (4*(-588 + 563*im*Pi + 18*Pi^2))/(27*(-1 + x)) + 
       (944*im*Pi)/(27*(1 + x)) + ((2*(-265 + 114*im*Pi + 12*Pi^2))/27 - 
         (32*Pi^2)/(-1 + x)^5 + (16*(62*im*Pi - 45*Pi^2))/(9*(-1 + x)^4) - 
         (16*(89 - 124*im*Pi + 33*Pi^2))/(9*(-1 + x)^3) + 
         (8*(-267 + 163*im*Pi - 9*Pi^2))/(9*(-1 + x)^2) + 
         (4*(-563 + 234*im*Pi + 15*Pi^2))/(27*(-1 + x)) - 
         (4*(-236 + 15*Pi^2))/(27*(1 + x)))*HPL[{0}, x] + 
       ((-4*(-19 + 6*im*Pi))/9 + (96*im*Pi)/(-1 + x)^5 + 
         (16*(62 + 135*im*Pi))/(9*(-1 + x)^4) + (16*(124 + 99*im*Pi))/
          (9*(-1 + x)^3) + (8*(163 + 27*im*Pi))/(9*(-1 + x)^2) - 
         (4*(-26 + 5*im*Pi))/(3*(-1 + x)) + (20*im*Pi)/(3*(1 + x)))*
        HPL[{0, 0}, x] + (-8/3 + 96/(-1 + x)^5 + 240/(-1 + x)^4 + 
         176/(-1 + x)^3 + 24/(-1 + x)^2 - 20/(3*(-1 + x)) + 20/(3*(1 + x)))*
        HPL[{0, 0, 0}, x]) + 
     Nl*TR*(((-2*(209 - 114*LH + 18*LH^2 + 114*im*Pi - 36*im*LH*Pi - 
            12*Pi^2))/27 - (4*(103 - 48*LH + 9*LH^2 + 48*im*Pi - 
            18*im*LH*Pi - 6*Pi^2))/(27*(-1 + x)) + 
         (4*(106 - 66*LH + 9*LH^2 + 66*im*Pi - 18*im*LH*Pi - 6*Pi^2))/
          (27*(1 + x)))*HPL[{0}, x] + ((8*Pi*(-19*im + 6*im*LH + 4*Pi))/9 + 
         (16*(-8*im*Pi + 3*im*LH*Pi + 2*Pi^2))/(9*(-1 + x)) - 
         (16*(-11*im*Pi + 3*im*LH*Pi + 2*Pi^2))/(9*(1 + x)))*HPL[{1}, x] + 
       ((-16*im*Pi)/3 - (16*im*Pi)/(3*(-1 + x)) + (16*im*Pi)/(3*(1 + x)))*
        HPL[{2}, x] + ((4*(-19 + 6*LH - 6*im*Pi))/9 - 
         (8*(8 - 3*LH + 3*im*Pi))/(9*(-1 + x)) + (8*(11 - 3*LH + 3*im*Pi))/
          (9*(1 + x)))*HPL[{0, 0}, x] + ((8*(-19 + 6*LH - 6*im*Pi))/9 - 
         (16*(8 - 3*LH + 3*im*Pi))/(9*(-1 + x)) + (16*(11 - 3*LH + 3*im*Pi))/
          (9*(1 + x)))*HPL[{1, 0}, x] + 
       ((-32*im*Pi)/3 - (32*im*Pi)/(3*(-1 + x)) + (32*im*Pi)/(3*(1 + x)))*
        HPL[{1, 1}, x] + (-16/3 - 16/(3*(-1 + x)) + 16/(3*(1 + x)))*
        HPL[{2, 0}, x] + (-8/3 - 8/(3*(-1 + x)) + 8/(3*(1 + x)))*
        HPL[{0, 0, 0}, x] + (-16/3 - 16/(3*(-1 + x)) + 16/(3*(1 + x)))*
        HPL[{1, 0, 0}, x] + (-32/3 - 32/(3*(-1 + x)) + 32/(3*(1 + x)))*
        HPL[{1, 1, 0}, x] - (2*(-212 + 132*LH - 18*LH^2 + 209*im*Pi - 
          114*im*LH*Pi + 18*im*LH^2*Pi - 88*Pi^2 + 24*LH*Pi^2 - 72*Zeta[3]))/
        27 + (4*(106*im*Pi - 66*im*LH*Pi + 9*im*LH^2*Pi - 44*Pi^2 + 
          12*LH*Pi^2 - 36*Zeta[3]))/(27*(1 + x)) - 
       (4*(103*im*Pi - 48*im*LH*Pi + 9*im*LH^2*Pi - 32*Pi^2 + 12*LH*Pi^2 - 
          36*Zeta[3]))/(27*(-1 + x))) + 
     CA*((56*im*Pi + (192*im*Pi)/(-1 + x)^5 + (480*im*Pi)/(-1 + x)^4 + 
         (352*im*Pi)/(-1 + x)^3 + (80*im*Pi)/(-1 + x)^2 + 
         (48*im*Pi)/(-1 + x) + (32*im*Pi)/(1 + x)^2 - (48*im*Pi)/(1 + x))*
        HPL[{-3}, x] + ((-2*Pi*(48*im + 12*im*LH + 7*Pi))/3 - 
         (48*Pi^2)/(-1 + x)^5 - (24*Pi*(8*im + 5*Pi))/(-1 + x)^4 - 
         (48*Pi*(8*im + 3*Pi))/(-1 + x)^3 - 
         (2*(336*im*Pi + 12*im*LH*Pi + 157*Pi^2))/(3*(-1 + x)^2) - 
         (4*(36*im*Pi + 6*im*LH*Pi + 17*Pi^2))/(3*(-1 + x)) - 
         (2*(12*im*LH*Pi + 13*Pi^2))/(3*(1 + x)^2) + 
         (8*(6*im*Pi + 3*im*LH*Pi + 4*Pi^2))/(3*(1 + x)))*HPL[{-2}, x] + 
       ((2*Pi*(136*im + 12*im*LH + 35*Pi))/3 + (504*Pi^2)/(-1 + x)^5 - 
         (12*(4*im - 105*Pi)*Pi)/(-1 + x)^4 - (6*(16*im - 175*Pi)*Pi)/
          (-1 + x)^3 + (-168*im*Pi + 24*im*LH*Pi + 991*Pi^2)/(3*(-1 + x)^2) + 
         (232*im*Pi + 48*im*LH*Pi + 299*Pi^2)/(6*(-1 + x)) + 
         (2*(12*im*LH*Pi + 23*Pi^2))/(3*(1 + x)^2) + 
         (-280*im*Pi - 48*im*LH*Pi - 107*Pi^2)/(6*(1 + x)))*HPL[{2}, x] + 
       (-88*im*Pi + (48*im*Pi)/(-1 + x)^5 + (120*im*Pi)/(-1 + x)^4 + 
         (196*im*Pi)/(-1 + x)^3 + (126*im*Pi)/(-1 + x)^2 - 
         (51*im*Pi)/(-1 + x) - (48*im*Pi)/(1 + x)^2 + (75*im*Pi)/(1 + x))*
        HPL[{3}, x] + (56 + 192/(-1 + x)^5 + 480/(-1 + x)^4 + 
         352/(-1 + x)^3 + 80/(-1 + x)^2 + 48/(-1 + x) + 32/(1 + x)^2 - 
         48/(1 + x))*HPL[{-3, 0}, x] + (-8*im*Pi - (8*im*Pi)/(-1 + x)^2 - 
         (8*im*Pi)/(-1 + x) - (8*im*Pi)/(1 + x)^2 + (8*im*Pi)/(1 + x))*
        HPL[{-2, -1}, x] + (-8*(4 + LH - im*Pi) + (96*im*Pi)/(-1 + x)^5 + 
         (48*(-4 + 5*im*Pi))/(-1 + x)^4 + (96*(-4 + 3*im*Pi))/(-1 + x)^3 - 
         (8*(28 + LH - 26*im*Pi))/(-1 + x)^2 - (4*(12 + 2*LH - 11*im*Pi))/
          (-1 + x) + (8*(-LH + 2*im*Pi))/(1 + x)^2 + (4*(4 + 2*LH - 5*im*Pi))/
          (1 + x))*HPL[{-2, 0}, x] + (24*im*Pi + (24*im*Pi)/(-1 + x)^2 + 
         (24*im*Pi)/(-1 + x) + (24*im*Pi)/(1 + x)^2 - (24*im*Pi)/(1 + x))*
        HPL[{-2, 1}, x] + (-16*im*Pi - (16*im*Pi)/(-1 + x)^2 - 
         (16*im*Pi)/(-1 + x) - (16*im*Pi)/(1 + x)^2 + (16*im*Pi)/(1 + x))*
        HPL[{-1, -2}, x] + (8*im*Pi + (8*im*Pi)/(-1 + x) - (8*im*Pi)/(1 + x))*
        HPL[{-1, -1}, x] + ((4*(9 + 6*LH + 12*im*Pi + Pi^2))/3 + 
         (448*Pi^2)/(-1 + x)^5 - (32*(3*im - 35*Pi)*Pi)/(-1 + x)^4 + 
         (32*(9 - 18*im*Pi + 86*Pi^2))/(3*(-1 + x)^3) + 
         (4*(108 - 114*im*Pi + 187*Pi^2))/(3*(-1 + x)^2) + 
         (4*(16 + 2*LH - 18*im*Pi + 5*Pi^2))/(-1 + x) - 
         (20*Pi^2)/(3*(1 + x)^2) - (4*(6 + 6*LH - 12*im*Pi - 5*Pi^2))/
          (3*(1 + x)))*HPL[{-1, 0}, x] + (-24*im*Pi - (24*im*Pi)/(-1 + x) + 
         (24*im*Pi)/(1 + x))*HPL[{-1, 1}, x] + 
       (16*im*Pi + (16*im*Pi)/(-1 + x)^2 + (16*im*Pi)/(-1 + x) + 
         (16*im*Pi)/(1 + x)^2 - (16*im*Pi)/(1 + x))*HPL[{-1, 2}, x] + 
       ((-217 - 210*LH + 534*im*Pi + 144*im*LH*Pi + 222*Pi^2)/9 + 
         (4*Pi*(258*im + 13*Pi))/(-1 + x)^5 + (2*(48 + 1632*im*Pi + 65*Pi^2))/
          (-1 + x)^4 + (468 + 11076*im*Pi + 307*Pi^2)/(3*(-1 + x)^3) + 
         (36 + 10464*im*Pi + 48*im*LH*Pi + 217*Pi^2)/(6*(-1 + x)^2) + 
         (-2080 - 552*LH + 12432*im*Pi + 576*im*LH*Pi + 885*Pi^2)/
          (36*(-1 + x)) + (2*(12*im*LH*Pi + 19*Pi^2))/(3*(1 + x)^2) + 
         (-200 + 552*LH - 192*im*Pi - 576*im*LH*Pi - 861*Pi^2)/(36*(1 + x)))*
        HPL[{0, 0}, x] + (16*im*Pi + (16*im*Pi)/(-1 + x)^2 + 
         (16*im*Pi)/(-1 + x) + (16*im*Pi)/(1 + x)^2 - (16*im*Pi)/(1 + x))*
        HPL[{1, -2}, x] + (-24*im*Pi - (24*im*Pi)/(-1 + x) + 
         (24*im*Pi)/(1 + x))*HPL[{1, -1}, x] + 
       ((-4*(-31 + 51*LH - 159*im*Pi - 9*Pi^2))/9 + (1128*im*Pi)/(-1 + x)^4 + 
         (24*(1 + 94*im*Pi))/(-1 + x)^3 + (4*(27 + 1017*im*Pi + 5*Pi^2))/
          (3*(-1 + x)^2) + (4*(46 - 51*LH + 618*im*Pi + 9*Pi^2))/
          (9*(-1 + x)) + (20*Pi^2)/(3*(1 + x)^2) - 
         (4*(43 - 51*LH + 105*im*Pi + 9*Pi^2))/(9*(1 + x)))*HPL[{1, 0}, x] + 
       ((208*im*Pi)/3 + (208*im*Pi)/(3*(-1 + x)) - (208*im*Pi)/(3*(1 + x)))*
        HPL[{1, 1}, x] + (-16*im*Pi - (16*im*Pi)/(-1 + x)^2 - 
         (16*im*Pi)/(-1 + x) - (16*im*Pi)/(1 + x)^2 + (16*im*Pi)/(1 + x))*
        HPL[{1, 2}, x] + (24*im*Pi + (24*im*Pi)/(-1 + x)^2 + 
         (24*im*Pi)/(-1 + x) + (24*im*Pi)/(1 + x)^2 - (24*im*Pi)/(1 + x))*
        HPL[{2, -1}, x] + ((8*(34 + 3*LH - 21*im*Pi))/3 - 
         (1128*im*Pi)/(-1 + x)^5 - (12*(4 + 235*im*Pi))/(-1 + x)^4 - 
         (2*(48 + 1171*im*Pi))/(-1 + x)^3 + (-56 + 8*LH - 725*im*Pi)/
          (-1 + x)^2 + (232 + 48*LH - 681*im*Pi)/(6*(-1 + x)) - 
         (8*(-LH + 4*im*Pi))/(1 + x)^2 + (-280 - 48*LH + 249*im*Pi)/
          (6*(1 + x)))*HPL[{2, 0}, x] + (-40*im*Pi - (40*im*Pi)/(-1 + x)^2 - 
         (40*im*Pi)/(-1 + x) - (40*im*Pi)/(1 + x)^2 + (40*im*Pi)/(1 + x))*
        HPL[{2, 1}, x] + (-88 + 48/(-1 + x)^5 + 120/(-1 + x)^4 + 
         196/(-1 + x)^3 + 126/(-1 + x)^2 - 51/(-1 + x) - 48/(1 + x)^2 + 
         75/(1 + x))*HPL[{3, 0}, x] + (-8 - 8/(-1 + x)^2 - 8/(-1 + x) - 
         8/(1 + x)^2 + 8/(1 + x))*HPL[{-2, -1, 0}, x] + 
       (8 + 96/(-1 + x)^5 + 240/(-1 + x)^4 + 288/(-1 + x)^3 + 
         208/(-1 + x)^2 + 44/(-1 + x) + 16/(1 + x)^2 - 20/(1 + x))*
        HPL[{-2, 0, 0}, x] + (24 + 24/(-1 + x)^2 + 24/(-1 + x) + 
         24/(1 + x)^2 - 24/(1 + x))*HPL[{-2, 1, 0}, x] + 
       (-16 - 16/(-1 + x)^2 - 16/(-1 + x) - 16/(1 + x)^2 + 16/(1 + x))*
        HPL[{-1, -2, 0}, x] + (8 + 8/(-1 + x) - 8/(1 + x))*
        HPL[{-1, -1, 0}, x] + (-8*(-2 + im*Pi) - (1344*im*Pi)/(-1 + x)^5 - 
         (96*(1 + 35*im*Pi))/(-1 + x)^4 - (64*(3 + 43*im*Pi))/(-1 + x)^3 - 
         (8*(19 + 94*im*Pi))/(-1 + x)^2 - (8*(9 + 8*im*Pi))/(-1 + x) + 
         (16*im*Pi)/(1 + x)^2 - (16*(-1 + im*Pi))/(1 + x))*
        HPL[{-1, 0, 0}, x] + (-24 - 24/(-1 + x) + 24/(1 + x))*
        HPL[{-1, 1, 0}, x] + (16 + 16/(-1 + x)^2 + 16/(-1 + x) + 
         16/(1 + x)^2 - 16/(1 + x))*HPL[{-1, 2, 0}, x] + 
       ((2*(89 + 24*LH - 72*im*Pi))/3 - (12*(-86 + im*Pi))/(-1 + x)^5 - 
         (6*(-544 + 5*im*Pi))/(-1 + x)^4 + (3692 - 17*im*Pi)/(-1 + x)^3 + 
         (3488 + 16*LH - 39*im*Pi)/(2*(-1 + x)^2) + 
         (4144 + 192*LH - 531*im*Pi)/(12*(-1 + x)) - (8*(-LH + 3*im*Pi))/
          (1 + x)^2 + (-64 - 192*LH + 579*im*Pi)/(12*(1 + x)))*
        HPL[{0, 0, 0}, x] + (16 + 16/(-1 + x)^2 + 16/(-1 + x) + 
         16/(1 + x)^2 - 16/(1 + x))*HPL[{1, -2, 0}, x] + 
       (-24 - 24/(-1 + x) + 24/(1 + x))*HPL[{1, -1, 0}, x] + 
       ((-4*(-53 + 6*im*Pi))/3 + 1128/(-1 + x)^4 + 2256/(-1 + x)^3 - 
         (4*(-339 + 4*im*Pi))/(-1 + x)^2 - (8*(-103 + 3*im*Pi))/
          (3*(-1 + x)) - (16*im*Pi)/(1 + x)^2 + (4*(-35 + 6*im*Pi))/
          (3*(1 + x)))*HPL[{1, 0, 0}, x] + (208/3 + 208/(3*(-1 + x)) - 
         208/(3*(1 + x)))*HPL[{1, 1, 0}, x] + 
       (-16 - 16/(-1 + x)^2 - 16/(-1 + x) - 16/(1 + x)^2 + 16/(1 + x))*
        HPL[{1, 2, 0}, x] + (24 + 24/(-1 + x)^2 + 24/(-1 + x) + 
         24/(1 + x)^2 - 24/(1 + x))*HPL[{2, -1, 0}, x] + 
       (-56 - 1128/(-1 + x)^5 - 2820/(-1 + x)^4 - 2342/(-1 + x)^3 - 
         725/(-1 + x)^2 - 227/(2*(-1 + x)) - 32/(1 + x)^2 + 83/(2*(1 + x)))*
        HPL[{2, 0, 0}, x] + (-40 - 40/(-1 + x)^2 - 40/(-1 + x) - 
         40/(1 + x)^2 + 40/(1 + x))*HPL[{2, 1, 0}, x] + 
       (-8 - 1344/(-1 + x)^5 - 3360/(-1 + x)^4 - 2752/(-1 + x)^3 - 
         752/(-1 + x)^2 - 64/(-1 + x) + 16/(1 + x)^2 - 16/(1 + x))*
        HPL[{-1, 0, 0, 0}, x] + (-48 - 12/(-1 + x)^5 - 30/(-1 + x)^4 - 
         17/(-1 + x)^3 - 39/(2*(-1 + x)^2) - 177/(4*(-1 + x)) - 
         24/(1 + x)^2 + 193/(4*(1 + x)))*HPL[{0, 0, 0, 0}, x] + 
       (-8 - 16/(-1 + x)^2 - 8/(-1 + x) - 16/(1 + x)^2 + 8/(1 + x))*
        HPL[{1, 0, 0, 0}, x] + HPL[{1}, x]*((-504*Pi^2)/(-1 + x)^4 - 
         (24*Pi*(-im + 42*Pi))/(-1 + x)^3 + 
         (2*(92*im*Pi - 102*im*LH*Pi - 491*Pi^2 + 6*im*Pi^3 - 36*Zeta[3]))/
          (9*(-1 + x)) + (2*(62*im*Pi - 102*im*LH*Pi - 149*Pi^2 + 6*im*Pi^3 - 
            36*Zeta[3]))/9 - (2*(86*im*Pi - 102*im*LH*Pi - 113*Pi^2 + 
            6*im*Pi^3 - 36*Zeta[3]))/(9*(1 + x)) + (4*(im*Pi^3 - 6*Zeta[3]))/
          (3*(1 + x)^2) + (4*(27*im*Pi - 441*Pi^2 + im*Pi^3 - 6*Zeta[3]))/
          (3*(-1 + x)^2)) + HPL[{-1}, x]*((48*Pi^2)/(-1 + x)^4 + 
         (96*Pi*(im + Pi))/(-1 + x)^3 - (2*(-96*im*Pi - 12*im*LH*Pi - 
            55*Pi^2 + 2*im*Pi^3 - 12*Zeta[3]))/(3*(-1 + x)) + 
         (2*(-12*im*Pi - 12*im*LH*Pi - 13*Pi^2 + 2*im*Pi^3 - 12*Zeta[3]))/
          (3*(1 + x)) - (2*(-18*im*Pi - 12*im*LH*Pi + 11*Pi^2 + 2*im*Pi^3 - 
            12*Zeta[3]))/3 - (4*(im*Pi^3 - 6*Zeta[3]))/(3*(1 + x)^2) - 
         (4*(-108*im*Pi - 57*Pi^2 + im*Pi^3 - 6*Zeta[3]))/(3*(-1 + x)^2)) + 
       (432 - 1944*im*Pi - 6624*Pi^2 - 1896*im*Pi^3 - 24*im*LH*Pi^3 - 
         269*Pi^4 + 864*Pi^2*Log[2] + 53856*Zeta[3] + 144*LH*Zeta[3] - 
         26424*im*Pi*Zeta[3])/(36*(-1 + x)^2) + 
       (3240 + 5990*im*Pi - 6000*im*LH*Pi + 990*im*LH^2*Pi - 6880*Pi^2 + 
         2220*LH*Pi^2 - 2160*im*Pi^3 - 180*im*LH*Pi^3 - 747*Pi^4 + 
         6480*Pi^2*Log[2] + 48420*Zeta[3] + 1080*LH*Zeta[3] - 
         21600*im*Pi*Zeta[3])/(270*(-1 + x)) + 
       (-31900 + 13800*LH - 1980*LH^2 + 25450*im*Pi - 13980*im*LH*Pi + 
         1980*im*LH^2*Pi + 3040*Pi^2 + 5880*LH*Pi^2 - 3600*im*Pi^3 - 
         360*im*LH*Pi^3 - 1473*Pi^4 + 2160*Pi^2*Log[2] + 1800*Zeta[3] + 
         2160*LH*Zeta[3] - 16200*im*Pi*Zeta[3])/540 + 
       (-480*Pi^2 - 144*im*Pi^3 - 103*Pi^4 + 3888*Zeta[3] - 
         9720*im*Pi*Zeta[3])/(3*(-1 + x)^4) + 
       (-120*im*LH*Pi^3 - 277*Pi^4 + 720*LH*Zeta[3] - 360*im*Pi*Zeta[3])/
        (180*(1 + x)^2) + (-7300*im*Pi + 3990*im*LH*Pi - 495*im*LH^2*Pi + 
         770*Pi^2 - 1110*LH*Pi^2 + 450*im*Pi^3 + 90*im*LH*Pi^3 + 321*Pi^4 + 
         2790*Zeta[3] - 540*LH*Zeta[3] + 1080*im*Pi*Zeta[3])/(135*(1 + x)) - 
       (2*(103*Pi^4 + 9720*im*Pi*Zeta[3]))/(15*(-1 + x)^5) - 
       (4*(405*im*Pi + 3600*Pi^2 + 1080*im*Pi^3 + 302*Pi^4 - 29160*Zeta[3] + 
          29790*im*Pi*Zeta[3]))/(45*(-1 + x)^3) + 
       HPL[{0}, x]*((1198 - 1200*LH + 198*LH^2 - 3120*im*Pi - 828*im*LH*Pi - 
           6648*Pi^2 - 324*LH*Pi^2 + 531*im*Pi^3 - 4320*Zeta[3])/
          (54*(-1 + x)) + (2*(-54 + 234*im*Pi - 1990*Pi^2 + 145*im*Pi^3 - 
            3972*Zeta[3]))/(3*(-1 + x)^3) + (-162 + 18*im*Pi - 1902*Pi^2 - 
           10*LH*Pi^2 + 89*im*Pi^3 - 2202*Zeta[3])/(3*(-1 + x)^2) + 
         (2545 - 1398*LH + 198*LH^2 - 1302*im*Pi - 1260*im*LH*Pi - 
           1428*Pi^2 - 324*LH*Pi^2 + 468*im*Pi^3 - 1620*Zeta[3])/54 + 
         (8*(12*im*Pi - 142*Pi^2 + 15*im*Pi^3 - 405*Zeta[3]))/(-1 + x)^4 + 
         (8*(-43*Pi^2 + 6*im*Pi^3 - 162*Zeta[3]))/(-1 + x)^5 + 
         (2*(-5*LH*Pi^2 + 7*im*Pi^3 - 3*Zeta[3]))/(3*(1 + x)^2) + 
         (-2920 + 1596*LH - 198*LH^2 - 300*im*Pi + 828*im*LH*Pi + 276*Pi^2 + 
           324*LH*Pi^2 - 423*im*Pi^3 + 432*Zeta[3])/(54*(1 + x))))))


==> WilsonCoeff_C2.m <==
(*#########################
#
# "Electroweak prodution of top-quark pairs in $e^+e^-$ annihilation at NNLO in QCD: the vector contributions"
#
#Jun Gao and Hua Xing Zhu, 20.8.2014
#
#MATHEMATICA file for the second Wilson coefficient through to NNLO,
#see Eq.(8) of the paper. Results are derived from Bernreuther et.al, 
#hep-ph/0406046.
#
#as = alpha_s/(4*Pi)
#im denotes the imaginary unit
#LH = Log[mt^2/mu^2]
#HPL[{w},x] is the harmonic polylogarithm. w is the weight vector
#
###########################*)

as*CF*((-2*im*Pi)/(-1 + x) - (2*im*Pi)/(1 + x) + (-2/(-1 + x) - 2/(1 + x))*
    HPL[{0}, x]) + 
 as^2*(CF^2*((8*Pi^4)/(15*(1 + x)^3) + ((384*im*Pi)/(-1 + x)^5 + 
       (960*im*Pi)/(-1 + x)^4 + (672*im*Pi)/(-1 + x)^3 + 
       (48*im*Pi)/(-1 + x)^2 - (24*im*Pi)/(-1 + x) + (24*im*Pi)/(1 + x))*
      HPL[{-3}, x] + ((720*Pi^2)/(-1 + x)^5 + (24*Pi*(-16*im + 75*Pi))/
        (-1 + x)^4 + (4*Pi*(-192*im + 335*Pi))/(-1 + x)^3 + 
       (10*Pi*(-40*im + 21*Pi))/(-1 + x)^2 - (Pi*(16*im + 25*Pi))/(-1 + x) + 
       (16*im*Pi)/(1 + x)^2 + (Pi*(-16*im + 25*Pi))/(1 + x))*HPL[{-2}, x] + 
     ((-720*Pi^2)/(-1 + x)^4 - (96*Pi*(-2*im + 15*Pi))/(-1 + x)^3 - 
       (8*Pi*(-36*im + 89*Pi))/(-1 + x)^2 + (8*Pi*(14*im + Pi))/(-1 + x) - 
       (8*Pi^2)/(1 + x)^2 + (8*Pi*(2*im + Pi))/(1 + x))*HPL[{-1}, x] + 
     ((624*Pi^2)/(-1 + x)^4 + (96*Pi*(-8*im + 13*Pi))/(-1 + x)^3 + 
       (12*(-96*im*Pi + 55*Pi^2))/(-1 + x)^2 + (4*(-89*im*Pi + 9*Pi^2))/
        (-1 + x) + (4*Pi^2)/(1 + x)^2 - (4*(-7*im*Pi + Pi^2))/(1 + x))*
      HPL[{1}, x] + ((-624*Pi^2)/(-1 + x)^5 - (24*Pi*(-64*im + 65*Pi))/
        (-1 + x)^4 - (24*Pi*(-128*im + 51*Pi))/(-1 + x)^3 + 
       (12*(132*im*Pi - 23*Pi^2))/(-1 + x)^2 + (48*im*Pi + 7*Pi^2)/(-1 + x) - 
       (4*Pi^2)/(1 + x)^3 + (6*Pi^2)/(1 + x)^2 - (7*Pi^2)/(1 + x))*
      HPL[{2}, x] + ((-1536*im*Pi)/(-1 + x)^5 - (3840*im*Pi)/(-1 + x)^4 - 
       (2856*im*Pi)/(-1 + x)^3 - (444*im*Pi)/(-1 + x)^2 + 
       (56*im*Pi)/(-1 + x) - (8*im*Pi)/(1 + x)^3 + (12*im*Pi)/(1 + x)^2 - 
       (56*im*Pi)/(1 + x))*HPL[{3}, x] + (384/(-1 + x)^5 + 960/(-1 + x)^4 + 
       672/(-1 + x)^3 + 48/(-1 + x)^2 - 24/(-1 + x) + 24/(1 + x))*
      HPL[{-3, 0}, x] + ((-1440*im*Pi)/(-1 + x)^5 - (48*(8 + 75*im*Pi))/
        (-1 + x)^4 - (8*(96 + 335*im*Pi))/(-1 + x)^3 - 
       (20*(20 + 21*im*Pi))/(-1 + x)^2 + (2*(-8 + 25*im*Pi))/(-1 + x) + 
       16/(1 + x)^2 - (2*(8 + 25*im*Pi))/(1 + x))*HPL[{-2, 0}, x] + 
     ((-192*Pi^2)/(-1 + x)^5 - (480*Pi*(-3*im + Pi))/(-1 + x)^4 + 
       (16*(12 + 180*im*Pi - 25*Pi^2))/(-1 + x)^3 + 
       (8*(36 + 178*im*Pi - 15*Pi^2))/(-1 + x)^2 - (4*(-28 + 4*im*Pi + Pi^2))/
        (-1 + x) + (16*im*Pi)/(1 + x)^2 - (4*(-4 + 4*im*Pi - Pi^2))/(1 + x))*
      HPL[{-1, 0}, x] + ((-16*Pi*(15*im + 2*Pi))/(-1 + x)^5 - 
       (16*(48 + 54*im*Pi + 5*Pi^2))/(-1 + x)^4 - 
       (2*(1008 + 502*im*Pi + 37*Pi^2))/(-1 + x)^3 + 
       (-1736 + 8*LH - 340*im*Pi - 31*Pi^2)/(-1 + x)^2 + 
       (-1446 + 24*LH + 249*im*Pi - 8*Pi^2)/(3*(-1 + x)) + 
       (2*Pi^2)/(3*(1 + x)^3) + (-24 - 8*LH - 26*im*Pi - Pi^2)/(1 + x)^2 + 
       (90 + 24*LH + 207*im*Pi + 8*Pi^2)/(3*(1 + x)))*HPL[{0, 0}, x] + 
     ((-1008*im*Pi)/(-1 + x)^4 - (96*(8 + 21*im*Pi))/(-1 + x)^3 - 
       (4*(288 + 253*im*Pi))/(-1 + x)^2 - (4*(89 + im*Pi))/(-1 + x) - 
       (20*im*Pi)/(1 + x)^2 + (4*(7 + 5*im*Pi))/(1 + x))*HPL[{1, 0}, x] + 
     ((1008*im*Pi)/(-1 + x)^5 + (24*(64 + 105*im*Pi))/(-1 + x)^4 + 
       (64*(48 + 31*im*Pi))/(-1 + x)^3 + (24*(66 + 19*im*Pi))/(-1 + x)^2 + 
       (48 - 7*im*Pi)/(-1 + x) - (4*im*Pi)/(1 + x)^3 + (6*im*Pi)/(1 + x)^2 + 
       (7*im*Pi)/(1 + x))*HPL[{2, 0}, x] + 
     (-1536/(-1 + x)^5 - 3840/(-1 + x)^4 - 2856/(-1 + x)^3 - 444/(-1 + x)^2 + 
       56/(-1 + x) - 8/(1 + x)^3 + 12/(1 + x)^2 - 56/(1 + x))*
      HPL[{3, 0}, x] + (-1440/(-1 + x)^5 - 3600/(-1 + x)^4 - 
       2680/(-1 + x)^3 - 420/(-1 + x)^2 + 50/(-1 + x) - 50/(1 + x))*
      HPL[{-2, 0, 0}, x] + ((576*im*Pi)/(-1 + x)^5 + (1440*(1 + im*Pi))/
        (-1 + x)^4 + (240*(12 + 5*im*Pi))/(-1 + x)^3 + 
       (8*(178 + 45*im*Pi))/(-1 + x)^2 + (4*(-4 + 3*im*Pi))/(-1 + x) + 
       16/(1 + x)^2 - (4*(4 + 3*im*Pi))/(1 + x))*HPL[{-1, 0, 0}, x] + 
     ((-24*(10 + im*Pi))/(-1 + x)^5 - (12*(72 + 5*im*Pi))/(-1 + x)^4 - 
       (4*(251 + 8*im*Pi))/(-1 + x)^3 + (4*(-85 + 3*im*Pi))/(-1 + x)^2 + 
       (166 + 11*im*Pi)/(2*(-1 + x)) - (6*im*Pi)/(1 + x)^3 + 
       (-26 + 9*im*Pi)/(1 + x)^2 + (138 - 11*im*Pi)/(2*(1 + x)))*
      HPL[{0, 0, 0}, x] + (-1008/(-1 + x)^4 - 2016/(-1 + x)^3 - 
       1012/(-1 + x)^2 - 4/(-1 + x) - 20/(1 + x)^2 + 20/(1 + x))*
      HPL[{1, 0, 0}, x] + (1008/(-1 + x)^5 + 2520/(-1 + x)^4 + 
       1984/(-1 + x)^3 + 456/(-1 + x)^2 - 7/(-1 + x) - 4/(1 + x)^3 + 
       6/(1 + x)^2 + 7/(1 + x))*HPL[{2, 0, 0}, x] + 
     (576/(-1 + x)^5 + 1440/(-1 + x)^4 + 1200/(-1 + x)^3 + 360/(-1 + x)^2 + 
       12/(-1 + x) - 12/(1 + x))*HPL[{-1, 0, 0, 0}, x] + 
     (-24/(-1 + x)^5 - 60/(-1 + x)^4 - 32/(-1 + x)^3 + 12/(-1 + x)^2 + 
       11/(2*(-1 + x)) - 6/(1 + x)^3 + 9/(1 + x)^2 - 11/(2*(1 + x)))*
      HPL[{0, 0, 0, 0}, x] - (4*(-45*Pi^2 - 15*LH*Pi^2 + 5*im*Pi^3 + 3*Pi^4 + 
        150*Zeta[3]))/(15*(1 + x)^2) + (2*Pi*(Pi^3 + 336*im*Zeta[3]))/
      (-1 + x)^5 + (1800*im*Pi - 480*im*LH*Pi - 2400*Pi^2 - 480*LH*Pi^2 + 
       160*im*Pi^3 - 77*Pi^4 + 4800*Zeta[3] - 1680*im*Pi*Zeta[3])/
      (120*(1 + x)) + (1800*im*Pi - 480*im*LH*Pi + 29600*Pi^2 - 480*LH*Pi^2 + 
       1120*im*Pi^3 + 77*Pi^4 + 3840*Pi^2*Log[2] - 6720*Zeta[3] + 
       1680*im*Pi*Zeta[3])/(120*(-1 + x)) + 
     (544*Pi^2 + 40*im*Pi^3 + 5*Pi^4 - 672*Zeta[3] + 1680*im*Pi*Zeta[3])/
      (-1 + x)^4 + (13600*Pi^2 + 800*im*Pi^3 + 71*Pi^4 - 13440*Zeta[3] + 
       14000*im*Pi*Zeta[3])/(10*(-1 + x)^3) + 
     (64240*Pi^2 - 240*LH*Pi^2 + 2960*im*Pi^3 + 339*Pi^4 + 1920*Pi^2*Log[2] - 
       43680*Zeta[3] + 25200*im*Pi*Zeta[3])/(60*(-1 + x)^2) + 
     HPL[{0}, x]*((-4*im*Pi^3)/(3*(1 + x)^3) + 
       (2*(-36*im*Pi - 12*im*LH*Pi + 11*Pi^2 + 3*im*Pi^3))/(3*(1 + x)^2) - 
       (2*(3024*im*Pi - 622*Pi^2 + 127*im*Pi^3 - 2100*Zeta[3]))/
        (3*(-1 + x)^3) - (4*(192*im*Pi - 82*Pi^2 + 25*im*Pi^3 - 420*Zeta[3]))/
        (-1 + x)^4 + (90 - 24*LH + 180*im*Pi + 48*im*LH*Pi - 130*Pi^2 + 
         5*im*Pi^3 - 84*Zeta[3])/(6*(1 + x)) - 
       (8*(-10*Pi^2 + 5*im*Pi^3 - 84*Zeta[3]))/(-1 + x)^5 + 
       (90 - 24*LH - 2892*im*Pi + 48*im*LH*Pi - 110*Pi^2 - 5*im*Pi^3 + 
         84*Zeta[3])/(6*(-1 + x)) + (-5208*im*Pi + 24*im*LH*Pi + 488*Pi^2 - 
         81*im*Pi^3 + 1260*Zeta[3])/(3*(-1 + x)^2))) + 
   CF*(Nl*TR*((-4*(-25*im*Pi + 6*im*LH*Pi + 4*Pi^2))/(9*(-1 + x)) - 
       (4*(-25*im*Pi + 6*im*LH*Pi + 4*Pi^2))/(9*(1 + x)) + 
       ((4*(25 - 6*LH + 6*im*Pi))/(9*(-1 + x)) + (4*(25 - 6*LH + 6*im*Pi))/
          (9*(1 + x)))*HPL[{0}, x] + ((16*im*Pi)/(3*(-1 + x)) + 
         (16*im*Pi)/(3*(1 + x)))*HPL[{1}, x] + 
       (8/(3*(-1 + x)) + 8/(3*(1 + x)))*HPL[{0, 0}, x] + 
       (16/(3*(-1 + x)) + 16/(3*(1 + x)))*HPL[{1, 0}, x]) + 
     Nh*TR*((-32*Pi^2)/(-1 + x)^4 + (16*(31*im*Pi - 12*Pi^2))/
        (3*(-1 + x)^3) + (8*(-34 + 93*im*Pi - 10*Pi^2))/(3*(-1 + x)^2) + 
       (8*(-102 + 59*im*Pi + 6*Pi^2))/(9*(-1 + x)) - 
       (272*im*Pi)/(9*(1 + x)) + ((32*Pi^2)/(-1 + x)^5 - 
         (16*(22*im*Pi - 15*Pi^2))/(3*(-1 + x)^4) + 
         (8*(62 - 88*im*Pi + 21*Pi^2))/(3*(-1 + x)^3) - 
         (4*(-186 + 92*im*Pi - 3*Pi^2))/(3*(-1 + x)^2) - 
         (2*(-236 + 24*im*Pi + 9*Pi^2))/(9*(-1 + x)) + (2*(-136 + 9*Pi^2))/
          (9*(1 + x)))*HPL[{0}, x] + ((-96*im*Pi)/(-1 + x)^5 - 
         (16*(22 + 45*im*Pi))/(3*(-1 + x)^4) - (8*(88 + 63*im*Pi))/
          (3*(-1 + x)^3) - (4*(92 + 9*im*Pi))/(3*(-1 + x)^2) + 
         (2*(-8 + 9*im*Pi))/(3*(-1 + x)) - (6*im*Pi)/(1 + x))*
        HPL[{0, 0}, x] + (-96/(-1 + x)^5 - 240/(-1 + x)^4 - 168/(-1 + x)^3 - 
         12/(-1 + x)^2 + 6/(-1 + x) - 6/(1 + x))*HPL[{0, 0, 0}, x]) + 
     CA*((-4*Pi^4)/(15*(1 + x)^3) + (2*(-30*Pi^2 + 5*im*Pi^3 + 3*Pi^4))/
        (15*(1 + x)^2) + ((-192*im*Pi)/(-1 + x)^5 - (480*im*Pi)/(-1 + x)^4 - 
         (336*im*Pi)/(-1 + x)^3 - (24*im*Pi)/(-1 + x)^2 + 
         (12*im*Pi)/(-1 + x) - (12*im*Pi)/(1 + x))*HPL[{-3}, x] + 
       ((48*Pi^2)/(-1 + x)^5 + (24*Pi*(8*im + 5*Pi))/(-1 + x)^4 + 
         (4*Pi*(96*im + 35*Pi))/(-1 + x)^3 + (6*Pi*(32*im + 15*Pi))/
          (-1 + x)^2 + (11*Pi^2)/(-1 + x) - (11*Pi^2)/(1 + x))*HPL[{-2}, x] + 
       ((-48*Pi^2)/(-1 + x)^4 - (96*Pi*(im + Pi))/(-1 + x)^3 - 
         (16*Pi*(9*im + 5*Pi))/(-1 + x)^2 - (16*Pi*(3*im + 2*Pi))/(-1 + x))*
        HPL[{-1}, x] + ((504*Pi^2)/(-1 + x)^4 + (24*Pi*(-im + 42*Pi))/
          (-1 + x)^3 + (6*Pi*(-6*im + 91*Pi))/(-1 + x)^2 - 
         (2*(19*im*Pi - 63*Pi^2))/(3*(-1 + x)) + (2*Pi^2)/(1 + x)^2 - 
         (2*(im*Pi + 3*Pi^2))/(3*(1 + x)))*HPL[{1}, x] + 
       ((-504*Pi^2)/(-1 + x)^5 - (12*Pi*(-4*im + 105*Pi))/(-1 + x)^4 - 
         (48*Pi*(-2*im + 21*Pi))/(-1 + x)^3 - (84*Pi*(-im + 3*Pi))/
          (-1 + x)^2 + (72*im*Pi - Pi^2)/(2*(-1 + x)) + (2*Pi^2)/(1 + x)^3 - 
         (Pi*(-4*im + 3*Pi))/(1 + x)^2 + (-8*im*Pi + Pi^2)/(2*(1 + x)))*
        HPL[{2}, x] + ((-48*im*Pi)/(-1 + x)^5 - (120*im*Pi)/(-1 + x)^4 - 
         (192*im*Pi)/(-1 + x)^3 - (168*im*Pi)/(-1 + x)^2 - 
         (25*im*Pi)/(-1 + x) + (4*im*Pi)/(1 + x)^3 - (6*im*Pi)/(1 + x)^2 + 
         (25*im*Pi)/(1 + x))*HPL[{3}, x] + 
       (-192/(-1 + x)^5 - 480/(-1 + x)^4 - 336/(-1 + x)^3 - 24/(-1 + x)^2 + 
         12/(-1 + x) - 12/(1 + x))*HPL[{-3, 0}, x] + 
       ((-96*im*Pi)/(-1 + x)^5 - (48*(-4 + 5*im*Pi))/(-1 + x)^4 - 
         (8*(-48 + 35*im*Pi))/(-1 + x)^3 - (12*(-16 + 15*im*Pi))/(-1 + x)^2 - 
         (22*im*Pi)/(-1 + x) + (22*im*Pi)/(1 + x))*HPL[{-2, 0}, x] + 
       ((-448*Pi^2)/(-1 + x)^5 - (32*Pi*(-3*im + 35*Pi))/(-1 + x)^4 + 
         (16*(-6 + 12*im*Pi - 55*Pi^2))/(-1 + x)^3 + 
         (8*(-18 + 20*im*Pi - 25*Pi^2))/(-1 + x)^2 + 
         (4*(-12 + 16*im*Pi + Pi^2))/(-1 + x) - (4*Pi^2)/(1 + x))*
        HPL[{-1, 0}, x] + ((-4*Pi*(258*im + 13*Pi))/(-1 + x)^5 - 
         (2*(48 + 1632*im*Pi + 65*Pi^2))/(-1 + x)^4 - 
         (2*(78 + 1803*im*Pi + 49*Pi^2))/(-1 + x)^3 + 
         (-14 - 1534*im*Pi - 17*Pi^2)/(-1 + x)^2 + 
         (548 - 1890*im*Pi + 19*Pi^2)/(12*(-1 + x)) + (36*im*Pi - Pi^2)/
          (3*(1 + x)^3) + (24 - 30*im*Pi + Pi^2)/(2*(1 + x)^2) + 
         (-148 + 66*im*Pi - 19*Pi^2)/(12*(1 + x)))*HPL[{0, 0}, x] + 
       ((-1128*im*Pi)/(-1 + x)^4 - (24*(1 + 94*im*Pi))/(-1 + x)^3 - 
         (2*(18 + 623*im*Pi))/(-1 + x)^2 - (2*(19 + 177*im*Pi))/
          (3*(-1 + x)) + (2*im*Pi)/(1 + x)^2 - (2*(1 + 3*im*Pi))/(3*(1 + x)))*
        HPL[{1, 0}, x] + ((1128*im*Pi)/(-1 + x)^5 + (12*(4 + 235*im*Pi))/
          (-1 + x)^4 + (8*(12 + 281*im*Pi))/(-1 + x)^3 + 
         (12*(7 + 46*im*Pi))/(-1 + x)^2 + (72 - 5*im*Pi)/(2*(-1 + x)) + 
         (2*im*Pi)/(1 + x)^3 + (4 - 3*im*Pi)/(1 + x)^2 + 
         (-8 + 5*im*Pi)/(2*(1 + x)))*HPL[{2, 0}, x] + 
       (-48/(-1 + x)^5 - 120/(-1 + x)^4 - 192/(-1 + x)^3 - 168/(-1 + x)^2 - 
         25/(-1 + x) + 4/(1 + x)^3 - 6/(1 + x)^2 + 25/(1 + x))*
        HPL[{3, 0}, x] + (-96/(-1 + x)^5 - 240/(-1 + x)^4 - 280/(-1 + x)^3 - 
         180/(-1 + x)^2 - 22/(-1 + x) + 22/(1 + x))*HPL[{-2, 0, 0}, x] + 
       ((1344*im*Pi)/(-1 + x)^5 + (96*(1 + 35*im*Pi))/(-1 + x)^4 + 
         (48*(4 + 55*im*Pi))/(-1 + x)^3 + (40*(4 + 15*im*Pi))/(-1 + x)^2 - 
         (4*(-16 + 3*im*Pi))/(-1 + x) + (12*im*Pi)/(1 + x))*
        HPL[{-1, 0, 0}, x] + ((12*(-86 + im*Pi))/(-1 + x)^5 + 
         (6*(-544 + 5*im*Pi))/(-1 + x)^4 + (2*(-1803 + 8*im*Pi))/(-1 + x)^3 - 
         (2*(767 + 3*im*Pi))/(-1 + x)^2 + (-630 - 11*im*Pi)/(4*(-1 + x)) + 
         (3*(4 + im*Pi))/(1 + x)^3 - (3*(10 + 3*im*Pi))/(2*(1 + x)^2) + 
         (11*(2 + im*Pi))/(4*(1 + x)))*HPL[{0, 0, 0}, x] + 
       (-1128/(-1 + x)^4 - 2256/(-1 + x)^3 - 1246/(-1 + x)^2 - 118/(-1 + x) + 
         2/(1 + x)^2 - 2/(1 + x))*HPL[{1, 0, 0}, x] + 
       (1128/(-1 + x)^5 + 2820/(-1 + x)^4 + 2248/(-1 + x)^3 + 
         552/(-1 + x)^2 - 5/(2*(-1 + x)) + 2/(1 + x)^3 - 3/(1 + x)^2 + 
         5/(2*(1 + x)))*HPL[{2, 0, 0}, x] + 
       (1344/(-1 + x)^5 + 3360/(-1 + x)^4 + 2640/(-1 + x)^3 + 
         600/(-1 + x)^2 - 12/(-1 + x) + 12/(1 + x))*HPL[{-1, 0, 0, 0}, x] + 
       (12/(-1 + x)^5 + 30/(-1 + x)^4 + 16/(-1 + x)^3 - 6/(-1 + x)^2 - 
         11/(4*(-1 + x)) + 3/(1 + x)^3 - 9/(2*(1 + x)^2) + 11/(4*(1 + x)))*
        HPL[{0, 0, 0, 0}, x] + (-864 - 736*im*Pi + 528*im*LH*Pi + 784*Pi^2 + 
         48*im*Pi^3 - 27*Pi^4 - 1152*Pi^2*Log[2] - 5760*Zeta[3] - 
         936*im*Pi*Zeta[3])/(72*(-1 + x)) + (-2032*im*Pi + 528*im*LH*Pi + 
         304*Pi^2 - 48*im*Pi^3 + 27*Pi^4 + 936*im*Pi*Zeta[3])/(72*(1 + x)) + 
       (2*(103*Pi^4 + 9720*im*Pi*Zeta[3]))/(15*(-1 + x)^5) + 
       (480*Pi^2 + 144*im*Pi^3 + 103*Pi^4 - 3888*Zeta[3] + 
         9720*im*Pi*Zeta[3])/(3*(-1 + x)^4) + 
       (360*im*Pi + 3200*Pi^2 + 960*im*Pi^3 + 257*Pi^4 - 25920*Zeta[3] + 
         25400*im*Pi*Zeta[3])/(10*(-1 + x)^3) + 
       (-720 + 3240*im*Pi + 10240*Pi^2 + 2920*im*Pi^3 + 253*Pi^4 - 
         960*Pi^2*Log[2] - 82560*Zeta[3] + 34200*im*Pi*Zeta[3])/
        (60*(-1 + x)^2) + HPL[{0}, x]*((2*(-6*Pi^2 + im*Pi^3))/
          (3*(1 + x)^3) + (36*im*Pi + 17*Pi^2 - 3*im*Pi^3)/(3*(1 + x)^2) - 
         (2*(-54 + 234*im*Pi - 1947*Pi^2 + 139*im*Pi^3 - 3810*Zeta[3]))/
          (3*(-1 + x)^3) - (8*(12*im*Pi - 142*Pi^2 + 15*im*Pi^3 - 
            405*Zeta[3]))/(-1 + x)^4 + (-184 + 132*LH + 822*im*Pi + 
           957*Pi^2 + 12*im*Pi^3 - 234*Zeta[3])/(18*(-1 + x)) - 
         (8*(-43*Pi^2 + 6*im*Pi^3 - 162*Zeta[3]))/(-1 + x)^5 + 
         (-508 + 132*LH - 222*im*Pi - 45*Pi^2 - 12*im*Pi^3 + 234*Zeta[3])/
          (18*(1 + x)) + (54 - 14*im*Pi + 560*Pi^2 - 19*im*Pi^3 + 
           570*Zeta[3])/(-1 + x)^2))))

